Instate: Predicting the State of Residence From Last Name

India has twenty-two official languages. Serving such a diverse language base is a challenge for survey statisticians, call center operators, software developers, and other such service providers. To help provide better services to different language communities via better localization, we introduce a new machine learning model that predicts the language(s) that the user can speak from their name. Using nearly 438M records spanning 33 Indian states and 1.13M unique last names from the Indian Electoral Rolls Corpus (?), we build a character-level transformer-based machine-learning model that predicts the state of residence based on the last name. The model has a top-3 accuracy of 85.3% on unseen names. We map the states to languages using the Indian census to infer languages understood by the respondent. We provide open-source software that implements the method discussed in the paper.

==> scripts/plotting_plus_tex.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "900b2914",
   "metadata": {},
   "source": [
    "## Latex Tables \n",
    "\n",
    "**For figures, see the R script**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "47d3b785",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "2a0b82e1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Model</th>\n",
       "      <th>Test Set</th>\n",
       "      <th>Weighted Random (3k)</th>\n",
       "      <th>Top-3k</th>\n",
       "      <th>Bottom-3k</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>RNN</td>\n",
       "      <td>65.27</td>\n",
       "      <td>65.40</td>\n",
       "      <td>62.7</td>\n",
       "      <td>62.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>LSTM</td>\n",
       "      <td>75.91</td>\n",
       "      <td>75.36</td>\n",
       "      <td>73.1</td>\n",
       "      <td>72.40</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>GRU</td>\n",
       "      <td>85.30</td>\n",
       "      <td>84.13</td>\n",
       "      <td>82.4</td>\n",
       "      <td>81.96</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  Model  Test Set  Weighted Random (3k)  Top-3k  Bottom-3k\n",
       "0   RNN     65.27                 65.40    62.7      62.30\n",
       "1  LSTM     75.91                 75.36    73.1      72.40\n",
       "2   GRU     85.30                 84.13    82.4      81.96"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tab1 = pd.read_csv(\"../tabs/table_1.csv\")\n",
    "tab1.rename(columns={\"Models\": \"Model\", \n",
    "                     \"Complete Test set\": \"Test Set\", \n",
    "                     \"3k weighted unique random\": \"Weighted Random (3k)\",\n",
    "                     \"Bottom - 3k\": \"Bottom-3k\"}, inplace = True)\n",
    "tab1.drop(\"3k unique random\", axis = 1, inplace = True)\n",
    "tab1 = tab1.round(2)\n",
    "tab1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "fef4f410",
   "metadata": {},
   "outputs": [],
   "source": [
    "tab1_style = tab1.style\n",
    "tab1_style.format(subset=[\"Test Set\", \"Weighted Random (3k)\", \"Top-3k\", \"Bottom-3k\"], precision = 1)\\\n",
    "          .format_index(escape=\"latex\", axis=1)\\\n",
    "          .format_index(escape=\"latex\", axis=0)\\\n",
    "          .hide(level=0, axis=0)\n",
    "tab1_tex = tab1_style.to_latex(caption = \"Accuracy of Different Models on the Test Set\",\n",
    "#                               clines=\"skip-last;data\",\n",
    "                               convert_css=True,\n",
    "                               label = \"model_comparison\",\n",
    "                               position_float=\"centering\",\n",
    "                               multicol_align=\"|c|\",\n",
    "                               hrules=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "90aa0c57",
   "metadata": {},
   "outputs": [],
   "source": [
    "f = open(\"../tabs/model_comparison.tex\", \"w\")\n",
    "f.write(tab1_tex)\n",
    "f.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "bf8437bf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>state</th>\n",
       "      <th>RNN</th>\n",
       "      <th>LSTM</th>\n",
       "      <th>GRU</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Andaman and Nicobar</td>\n",
       "      <td>50.2</td>\n",
       "      <td>69.2</td>\n",
       "      <td>66.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Andhra Pradesh</td>\n",
       "      <td>65.2</td>\n",
       "      <td>70.1</td>\n",
       "      <td>80.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Arunachal Pradesh</td>\n",
       "      <td>60.0</td>\n",
       "      <td>81.7</td>\n",
       "      <td>81.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Assam</td>\n",
       "      <td>73.4</td>\n",
       "      <td>93.6</td>\n",
       "      <td>89.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Bihar</td>\n",
       "      <td>25.7</td>\n",
       "      <td>36.5</td>\n",
       "      <td>90.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Chandigarh</td>\n",
       "      <td>18.6</td>\n",
       "      <td>23.3</td>\n",
       "      <td>88.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Dadra</td>\n",
       "      <td>69.7</td>\n",
       "      <td>76.9</td>\n",
       "      <td>79.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Daman</td>\n",
       "      <td>44.8</td>\n",
       "      <td>50.9</td>\n",
       "      <td>61.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Delhi</td>\n",
       "      <td>22.4</td>\n",
       "      <td>36.2</td>\n",
       "      <td>37.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>Goa</td>\n",
       "      <td>34.5</td>\n",
       "      <td>48.1</td>\n",
       "      <td>53.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Gujarat</td>\n",
       "      <td>88.1</td>\n",
       "      <td>91.6</td>\n",
       "      <td>94.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Haryana</td>\n",
       "      <td>18.2</td>\n",
       "      <td>18.7</td>\n",
       "      <td>94.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Jharkhand</td>\n",
       "      <td>32.2</td>\n",
       "      <td>45.3</td>\n",
       "      <td>79.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Jammu and Kashmir</td>\n",
       "      <td>68.8</td>\n",
       "      <td>84.9</td>\n",
       "      <td>89.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Karnataka</td>\n",
       "      <td>88.5</td>\n",
       "      <td>89.8</td>\n",
       "      <td>94.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Kerala</td>\n",
       "      <td>26.5</td>\n",
       "      <td>52.4</td>\n",
       "      <td>50.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>Maharashtra</td>\n",
       "      <td>50.0</td>\n",
       "      <td>67.7</td>\n",
       "      <td>72.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>Manipur</td>\n",
       "      <td>31.0</td>\n",
       "      <td>49.8</td>\n",
       "      <td>54.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>Meghalaya</td>\n",
       "      <td>27.8</td>\n",
       "      <td>93.6</td>\n",
       "      <td>87.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>Mizoram</td>\n",
       "      <td>79.7</td>\n",
       "      <td>85.4</td>\n",
       "      <td>86.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>Madhya Pradesh</td>\n",
       "      <td>23.5</td>\n",
       "      <td>29.1</td>\n",
       "      <td>75.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>Nagaland</td>\n",
       "      <td>61.1</td>\n",
       "      <td>77.7</td>\n",
       "      <td>82.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>Odisha</td>\n",
       "      <td>76.0</td>\n",
       "      <td>91.0</td>\n",
       "      <td>89.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>Puducherry</td>\n",
       "      <td>36.2</td>\n",
       "      <td>37.5</td>\n",
       "      <td>54.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>Punjab</td>\n",
       "      <td>13.3</td>\n",
       "      <td>16.3</td>\n",
       "      <td>97.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>Rajasthan</td>\n",
       "      <td>14.3</td>\n",
       "      <td>15.6</td>\n",
       "      <td>81.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>Sikkim</td>\n",
       "      <td>71.3</td>\n",
       "      <td>96.3</td>\n",
       "      <td>90.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>Telengana</td>\n",
       "      <td>98.0</td>\n",
       "      <td>96.5</td>\n",
       "      <td>96.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>Tripura</td>\n",
       "      <td>88.3</td>\n",
       "      <td>99.2</td>\n",
       "      <td>97.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>Uttar Pradesh</td>\n",
       "      <td>12.6</td>\n",
       "      <td>18.0</td>\n",
       "      <td>86.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>Uttaranchal</td>\n",
       "      <td>16.6</td>\n",
       "      <td>21.2</td>\n",
       "      <td>80.1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                  state   RNN  LSTM   GRU\n",
       "0   Andaman and Nicobar  50.2  69.2  66.9\n",
       "1        Andhra Pradesh  65.2  70.1  80.4\n",
       "2     Arunachal Pradesh  60.0  81.7  81.2\n",
       "3                 Assam  73.4  93.6  89.0\n",
       "4                 Bihar  25.7  36.5  90.2\n",
       "5            Chandigarh  18.6  23.3  88.4\n",
       "6                 Dadra  69.7  76.9  79.7\n",
       "7                 Daman  44.8  50.9  61.1\n",
       "8                 Delhi  22.4  36.2  37.6\n",
       "9                   Goa  34.5  48.1  53.5\n",
       "10              Gujarat  88.1  91.6  94.7\n",
       "11              Haryana  18.2  18.7  94.3\n",
       "12            Jharkhand  32.2  45.3  79.1\n",
       "13    Jammu and Kashmir  68.8  84.9  89.1\n",
       "14            Karnataka  88.5  89.8  94.4\n",
       "15               Kerala  26.5  52.4  50.7\n",
       "16          Maharashtra  50.0  67.7  72.3\n",
       "17              Manipur  31.0  49.8  54.3\n",
       "18            Meghalaya  27.8  93.6  87.7\n",
       "19              Mizoram  79.7  85.4  86.0\n",
       "20       Madhya Pradesh  23.5  29.1  75.9\n",
       "21             Nagaland  61.1  77.7  82.7\n",
       "22               Odisha  76.0  91.0  89.4\n",
       "23           Puducherry  36.2  37.5  54.3\n",
       "24               Punjab  13.3  16.3  97.1\n",
       "25            Rajasthan  14.3  15.6  81.9\n",
       "26               Sikkim  71.3  96.3  90.2\n",
       "27            Telengana  98.0  96.5  96.8\n",
       "28              Tripura  88.3  99.2  97.0\n",
       "29        Uttar Pradesh  12.6  18.0  86.6\n",
       "30          Uttaranchal  16.6  21.2  80.1"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tab2 = pd.read_csv(\"../tabs/stratified_by_state.csv\")\n",
    "tab2[\"state\"] = tab2[\"state\"].str.capitalize()\n",
    "tab2['state'] = tab2['state'].astype('category').cat.rename_categories({'Andaman': 'Andaman and Nicobar',\n",
    "                                                                        'Andhra': 'Andhra Pradesh',\n",
    "                                                                        'Arunachal': 'Arunachal Pradesh',\n",
    "                                                                        'Guj': 'Gujarat', \n",
    "                                                                        'Har': 'Haryana',\n",
    "                                                                        'Jk':  'Jammu and Kashmir',\n",
    "                                                                        'Jha': 'Jharkhand',\n",
    "                                                                        'Kar': 'Karnataka',\n",
    "                                                                        'Mp':  'Madhya Pradesh',\n",
    "                                                                        'Odi': 'Odisha',\n",
    "                                                                        'Tel': 'Telengana',\n",
    "                                                                        'Up':  'Uttar Pradesh',\n",
    "                                                                        'Utt': 'Uttaranchal',\n",
    "                                                                       })\n",
    "tab2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "60e6ad6c",
   "metadata": {},
   "outputs": [],
   "source": [
    "tab2_style = tab2.style\n",
    "tab2_style.format(subset=[\"RNN\", \"LSTM\", \"GRU\"], precision=1)\\\n",
    "           .hide(level=0, axis=0)\\\n",
    "          .format_index(escape=\"latex\", axis=1)\\\n",
    "          .format_index(escape=\"latex\", axis=0)  \n",
    "tab2_tex = tab2_style.to_latex(caption = \"Accuracy of Different Models By State of Residence\",\n",
    "                               convert_css=True,\n",
    "                               label = \"accuracy_by_state\",\n",
    "                               position_float=\"centering\",\n",
    "                               multicol_align=\"|c|\",\n",
    "                               hrules=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "64c979ca",
   "metadata": {},
   "outputs": [],
   "source": [
    "f = open(\"../tabs/accuracy_by_state.tex\", \"w\")\n",
    "f.write(tab2_tex)\n",
    "f.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> scripts/popularity_perf.R <==
# Set working dir
setwd(githubdir)
setwd("instate/ms/scripts/")

# Load libs
library(tidyverse)
library(readr)
library(tidyr)
library(purrr)
library(ggplot2)

dnn <- read_csv("../out/dnn_pred.csv")

# Skew in popularity
summary(dnn$total_freq)
quantile(dnn$total_freq, c(.90, .95, .99, .997))

# We cannot get a great estimate of the relationship in the tail so need to remove some of the 'outliers'
dnn_fin <- dnn[dnn$total_freq <= 2000, ]

# Long form for group_by loess
models <- dnn_fin %>%
            select(- c("...1", "total_freq_n", "gt_state", "female_prop")) %>%
            pivot_longer(cols = c("lstm_pred", "rnn_pred", "gru_pred"), names_to = "model", values_to = "correct_or_not") %>%
            tidyr::nest(data = -model) %>%
            dplyr::mutate(
                # Perform loess calculation on each CpG group
                m = purrr::map(data, loess,
                               formula = correct_or_not ~ total_freq, span = .75),
                # Retrieve the fitted values from each model
                fitted = purrr::map(m, `[[`, "fitted")
        )

# Apply fitted y's as a new column
results <- models %>%
        dplyr::select(-m) %>%
        tidyr::unnest(cols = c(data, fitted))

results <- results %>% mutate(model = case_when(
  model == "lstm_pred" ~ "LSTM",
  model == "gru_pred"  ~ "GRU",
  model == "rnn_pred"  ~ "RNN"))

# Plot with loess line for each group
ggplot(results, aes(x = total_freq, y = correct_or_not, group = model)) +
        geom_point(alpha = .05, size = 3) +
        geom_line(aes(y = fitted, colour = model)) + 
        theme_minimal() +
        xlab("Frequency of the name") + 
        ylab("Accuracy") + 
        theme(panel.grid.major = element_line(color="#e1e1e1",  linetype = "dotted"),
          panel.grid.minor = element_blank(),
          legend.position  ="bottom",
          legend.key      = element_blank(),
          axis.title.y = element_text(vjust = 1),
          plot.margin = unit(c(.5, 1, 0, 0), "cm")) + 
        scale_y_continuous(breaks = seq(0, 1, .1), labels = goji::nolead0s(seq(0, 1, .1)))


ggsave("../figs/popularity_perf.pdf")
ggsave("../figs/popularity_perf.png")

## Gender Perf 
# Long form for group_by loess
models <- dnn_fin %>%
            select(- c("...1", "total_freq_n", "gt_state", "total_freq")) %>%
            pivot_longer(cols = c("lstm_pred", "rnn_pred", "gru_pred"), names_to = "model", values_to = "correct_or_not") %>%
            tidyr::nest(data = -model) %>%
            dplyr::mutate(
                # Perform loess calculation on each CpG group
                m = purrr::map(data, loess,
                               formula = correct_or_not ~ female_prop, span = .75),
                # Retrieve the fitted values from each model
                fitted = purrr::map(m, `[[`, "fitted")
        )

# Apply fitted y's as a new column
results <- models %>%
        dplyr::select(-m) %>%
        tidyr::unnest(cols = c(data, fitted))

results <- results %>% mutate(model = case_when(
  model == "lstm_pred" ~ "LSTM",
  model == "gru_pred"  ~ "GRU",
  model == "rnn_pred"  ~ "RNN"))

# Plot with loess line for each group
ggplot(results, aes(x = female_prop, y = correct_or_not, group = model)) +
        geom_point(alpha = .05, size = 3) +
        geom_line(aes(y = fitted, colour = model)) + 
        theme_minimal() +
        xlab("Frequency of the name") + 
        ylab("Accuracy") + 
        theme(panel.grid.major = element_line(color="#e1e1e1",  linetype = "dotted"),
          panel.grid.minor = element_blank(),
          legend.position  ="bottom",
          legend.key      = element_blank(),
          axis.title.y = element_text(vjust = 1),
          plot.margin = unit(c(.5, 1, 0, 0), "cm")) + 
        scale_y_continuous(breaks = seq(0, 1, .1), labels = goji::nolead0s(seq(0, 1, .1)))

ggsave("../figs/gender_perf.pdf")
ggsave("../figs/gender_perf.png")


